A sharp norm inequality for entanglement-breaking channels

For a channel $\Phi$ on $M_d$ written in the generalised Bloch parameterisation $r \mapsto Ar+c$, we prove that entanglement breaking implies $\|A\|_*^2 + \frac{d(d-1)}{2}\,|c|^2 \;\le\; (d-1)^2 ,$ where $\|\cdot\|_*$ denotes the nuclear norm. Read on the Choi state of the channel, the inequality is an instance of the covariance-matrix criterion of Gittsovich et al.; what is added here is an elementary proof in Holevo form and a complete description of the equality cases. Apart from the constant channel onto a pure state, which shows that the coefficient $d(d-1)/2$ cannot be increased, equality holds exactly for the measure-and-prepare channels with rank-one effects $\alpha_k|e_k\rangle\langle e_k|$ and pure outputs $|\psi_k\rangle\langle\psi_k|$ whose overlaps are an affine image of those of the measurement directions, $|\langle\psi_j|\psi_k\rangle|^2 = P + (1-P)\,(d|\langle e_j|e_k\rangle|^2 - 1)/(d-1)$ for a common $P = \mathrm{Tr}\,\Phi(\mathbf{1}/d)^2$. These include the completely dephasing channel, the re-preparation channel of every rank-one POVM, a one-parameter family interpolating between dephasing and the constant channel, and non-unital non-projective examples already at $d = 2$. The qubit case reads $\|A\|_*^2+|c|^2\le1$ and extends to full rank a rank-two condition of Ruskai. The proof sharpens Ruskai's bound $\|A\|_*\le1$ by retaining the POVM completeness relation $\sum_k f_k=0$, which her argument discards; this recentres $A$ from a second moment into a cross-covariance, and is the entire content of the improvement.

==> anc/eb_equality_checks.py <==
#!/usr/bin/env python3
"""eb_equality_checks.py

Float64 checks for the v2 additions to arXiv:2609.27906 (A sharp norm
inequality for entanglement-breaking channels):

  Proposition 3  the pure-state replacer X -> Tr(X) sigma attains equality
                 with A = 0 and |c|^2 = 2(d-1)/d, in every admissible basis,
                 so the coefficient d(d-1)/2 cannot be increased;
  Proposition 4  rank-one projective measure-and-prepare channels attain
                 equality iff the outputs are pure with a common pairwise
                 overlap q; then the d-1 nonzero singular values of A equal
                 sqrt(1-q), ||A||_*^2 = (d-1)^2 (1-q), d(d-1)/2 |c|^2 = (d-1)^2 q;
  Theorem 5      (equality cases) a non-constant channel attains equality iff
                 its effects are rank one, alpha_k |e_k><e_k|, its outputs are
                 pure, |psi_k><psi_k|, and for some P and all j != k
                   |<psi_j|psi_k>|^2 = P + (1-P) (d |<e_j|e_k>|^2 - 1)/(d-1);  (7)
                 then P = Tr Phi(1/d)^2, ||A||_*^2 = d(d-1)(1-P),
                 d(d-1)/2 |c|^2 = (d-1)(d P - 1);
  Corollary 7    re-preparation channels of any rank-one POVM attain equality;
  Example 8      d = 2: trine with a cone of outputs (non-unital, non-projective),
                 and the tetrahedral POVM admits only unital equality channels;
  Remark         (d-1)^2 - d(d-1)/2 |c|^2 = d(d-1) (1 - Tr Phi(1/d)^2).

Conventions as in the note: Hermitian traceless basis with Tr(l_i l_j) = 2 d_ij,
r_i = Tr(l_i rho), A_ij = Tr(l_i Phi(l_j))/2, c_i = Tr(l_i Phi(1/d)).
Requires numpy only.  Exit code 0 iff every check passes.
"""
import sys
import numpy as np

rng = np.random.default_rng(20261009)
TOL = 1e-11
RESULTS = []


def check(name, ok, detail=""):
    RESULTS.append((name, bool(ok), detail))
    print(("PASS " if ok else "FAIL ") + name + ("  " + detail if detail else ""))


# ---------------------------------------------------------------- bases

def gell_mann(d):
    """Generalised Gell-Mann matrices, Tr(l_i l_j) = 2 delta_ij."""
    L = []
    for j in range(d):
        for k in range(j + 1, d):
            m = np.zeros((d, d), complex); m[j, k] = 1; m[k, j] = 1; L.append(m)
            m = np.zeros((d, d), complex); m[j, k] = -1j; m[k, j] = 1j; L.append(m)
    for l in range(1, d):
        m = np.zeros((d, d), complex)
        for j in range(l):
            m[j, j] = 1
        m[l, l] = -l
        L.append(m * np.sqrt(2.0 / (l * (l + 1))))
    return L


def rotated_basis(lam):
    """A random orthogonal recombination of an admissible basis is admissible."""
    n = len(lam)
    O, _ = np.linalg.qr(rng.normal(size=(n, n)))
    return [sum(O[i, j] * lam[j] for j in range(n)) for i in range(n)]


def is_admissible(lam, d):
    n = len(lam)
    if n != d * d - 1:
        return False
    G = np.array([[np.trace(a @ b) for b in lam] for a in lam])
    herm = all(np.allclose(a, a.conj().T, atol=TOL) for a in lam)
    tr0 = all(abs(np.trace(a)) < TOL for a in lam)
    return herm and tr0 and np.allclose(G, 2 * np.eye(n), atol=1e-10)


# ------------------------------------------------------------- channels

def holevo(effects, outputs):
    return lambda X: sum(np.trace(E @ X) * s for E, s in zip(effects, outputs))


def bloch_data(Phi, lam, d):
    A = np.array([[0.5 * np.trace(li @ Phi(lj)).real for lj in lam] for li in lam])
    c = np.array([np.trace(li @ Phi(np.eye(d) / d)).real for li in lam])
    return A, c


def nuc(A):
    return np.linalg.svd(A, compute_uv=False).sum()


def lhs(A, c, d, B=None):
    if B is None:
        B = d * (d - 1) / 2
    return nuc(A) ** 2 + B * float(c @ c)


def random_pure(d):
    v = rng.normal(size=d) + 1j * rng.normal(size=d)
    v /= np.linalg.norm(v)
    return np.outer(v, v.conj())


def random_povm(d, k):
    Ms = [rng.normal(size=(d, d)) + 1j * rng.normal(size=(d, d)) for _ in range(k)]
    Ps = [M @ M.conj().T for M in Ms]
    T = sum(Ps)
    w, V = np.linalg.eigh(T)
    Tinv_half = V @ np.diag(w ** -0.5) @ V.conj().T
    return [Tinv_half @ P @ Tinv_half for P in Ps]


def random_state(d):
    M = rng.normal(size=(d, d)) + 1j * rng.normal(size=(d, d))
    S = M @ M.conj().T
    return S / np.trace(S)


def equiangular_real(d, q):
    """Columns of the positive square root of (1-t) I + t J, t = sqrt(q)."""
    t = np.sqrt(q)
    J = np.ones((d, d)); H = np.eye(d) - J / d
    W = np.sqrt(1 - t) * H + np.sqrt(1 + (d - 1) * t) * J / d
    return [W[:, j].astype(complex) for j in range(d)]


def equiangular_phase(d, q):
    """d unit vectors with |<psi_j|psi_k>|^2 = q from the Gram matrix
    (1-t) I + t z z^*, z a random unit-modulus phase vector."""
    t = np.sqrt(q)
    z = np.exp(1j * rng.uniform(0, 2 * np.pi, size=d))
    G = (1 - t) * np.eye(d) + t * np.outer(z, z.conj())
    w, V = np.linalg.eigh(G)
    W = V @ np.diag(np.sqrt(np.clip(w, 0, None))) @ V.conj().T
    return [W[:, j] for j in range(d)]


def projective_mp(d, vectors):
    effects = [np.outer(np.eye(d)[k], np.eye(d)[k]).astype(complex) for k in range(d)]
    outputs = [np.outer(v, v.conj()) for v in vectors]
    return holevo(effects, outputs)


def bloch_vec(theta, phi):
    return np.array([np.cos(theta / 2), np.exp(1j * phi) * np.sin(theta / 2)])


def rank1_povm(d, vecs, weights):
    return [a * np.outer(e, e.conj()) for a, e in zip(weights, vecs)]


def random_rank1_povm(d, n):
    """n rank-one effects alpha_k |e_k><e_k| summing to the identity."""
    V = rng.normal(size=(d, n)) + 1j * rng.normal(size=(d, n))
    w, Q = np.linalg.eigh(V @ V.conj().T)
    Th = Q @ np.diag(w ** -0.5) @ Q.conj().T
    cols = [Th @ V[:, k] for k in range(n)]
    alphas = [float(np.linalg.norm(v) ** 2) for v in cols]
    e = [v / np.linalg.norm(v) for v in cols]
    return e, alphas


def condition7_residual(d, e, alphas, psi):
    """max violation of (7) over j != k, with P := Tr sbar^2, and max_k |P_k - P|."""
    n = len(e)
    q = np.array([[abs(e[j].conj() @ e[k]) ** 2 for k in range(n)] for j in range(n)])
    p = np.array([[abs(psi[j].conj() @ psi[k]) ** 2 for k in range(n)] for j in range(n)])
    u = np.array(alphas) / d
    sbar = sum(uk * np.outer(v, v.conj()) for uk, v in zip(u, psi))
    P = np.trace(sbar @ sbar).real
    T = (d * q - 1) / (d - 1)
    r7 = max(abs(p[j, k] - P - (1 - P) * T[j, k]) for j in range(n) for k in range(n) if j != k)
    ra = max(abs((v.conj() @ sbar @ v).real - P) for v in psi)
    return r7, ra, P


def mp_channel(d, e, alphas, psi):
    return holevo(rank1_povm(d, e, alphas), [np.outer(v, v.conj()) for v in psi])


# ---------------------------------------------------------------- checks

def main():
    DIMS = [2, 3, 4, 5, 6]

    # B1: the bases used below are admissible.
    ok = True
    for d in DIMS:
        lam = gell_mann(d)
        ok &= is_admissible(lam, d)
        for _ in range(2):
            ok &= is_admissible(rotated_basis(lam), d)
    check("B1 Gell-Mann bases and random orthogonal recombinations are admissible", ok)

    # P3a: replacer to a random pure state, Gell-Mann basis.
    ok = True; worst = 0.0
    for d in DIMS:
        lam = gell_mann(d)
        for _ in range(3):
            sigma = random_pure(d)
            A, c = bloch_data(lambda X: np.trace(X) * sigma, lam, d)
            e1 = np.abs(A).max()
            e2 = abs(c @ c - 2 * (d - 1) / d)
            e3 = abs(lhs(A, c, d) - (d - 1) ** 2)
            worst = max(worst, e1, e2, e3)
            ok &= e1 < TOL and e2 < TOL and e3 < TOL
    check("P3a replacer: A = 0, |c|^2 = 2(d-1)/d, equality, d = 2..6", ok, f"max err {worst:.1e}")

    # P3b: same in random admissible bases (basis independence of Proposition 3).
    ok = True; worst = 0.0
    for d in DIMS:
        for _ in range(3):
            lam = rotated_basis(gell_mann(d))
            sigma = random_pure(d)
            A, c = bloch_data(lambda X: np.trace(X) * sigma, lam, d)
            err = max(np.abs(A).max(), abs(c @ c - 2 * (d - 1) / d), abs(lhs(A, c, d) - (d - 1) ** 2))
            worst = max(worst, err); ok &= err < TOL
    check("P3b replacer in random admissible bases", ok, f"max err {worst:.1e}")

    # P3c: any coefficient B > d(d-1)/2 is violated by the replacer.
    ok = True
    for d in DIMS:
        lam = gell_mann(d)
        A, c = bloch_data(lambda X: np.trace(X) * np.diag([1.0] + [0.0] * (d - 1)).astype(complex), lam, d)
        for rel in (1e-9, 1e-3, 1.0):
            B = d * (d - 1) / 2 * (1 + rel)
            ok &= lhs(A, c, d, B) > (d - 1) ** 2
    check("P3c every B > d(d-1)/2 fails on the replacer", ok)

    # P4a: real equiangular family, q in [0,1], singular values and both terms.
    ok = True; worst = 0.0
    QS = [0.0, 0.1, 0.25, 0.5, 0.75, 0.9, 1.0]
    for d in DIMS:
        lam = gell_mann(d)
        for q in QS:
            vecs = equiangular_real(d, q)
            ov = np.array([[abs(vecs[j].conj() @ vecs[k]) ** 2 for k in range(d)] for j in range(d)])
            ok &= np.allclose(ov - np.diag(np.diag(ov)), q * (1 - np.eye(d)), atol=1e-10)
            A, c = bloch_data(projective_mp(d, vecs), lam, d)
            sv = np.sort(np.linalg.svd(A, compute_uv=False))[::-1]
            e = [np.abs(sv[:d - 1] - np.sqrt(1 - q)).max(), np.abs(sv[d - 1:]).max(),
                 abs(nuc(A) ** 2 - (d - 1) ** 2 * (1 - q)), abs(c @ c - 2 * (d - 1) * q / d),
                 abs(lhs(A, c, d) - (d - 1) ** 2)]
            worst = max(worst, max(e)); ok &= max(e) < 1e-9
    check("P4a real equiangular family: sv = sqrt(1-q) x(d-1), terms (d-1)^2(1-q) and (d-1)^2 q", ok,
          f"max err {worst:.1e}")

    # P4b: complex (phase) equiangular sets also attain equality: the condition is on |<psi_j|psi_k>|^2 only.
    ok = True; worst = 0.0
    for d in [3, 4, 5, 6]:
        lam = gell_mann(d)
        for q in (0.25, 0.6):
            vecs = equiangular_phase(d, q)
            ov = np.array([[abs(vecs[j].conj() @ vecs[k]) ** 2 for k in range(d)] for j in range(d)])
            ok &= np.allclose(ov - np.diag(np.diag(ov)), q * (1 - np.eye(d)), atol=1e-10)
            A, c = bloch_data(projective_mp(d, vecs), lam, d)
            err = abs(lhs(A, c, d) - (d - 1) ** 2)
            worst = max(worst, err); ok &= err < 1e-9
    check("P4b complex equiangular sets attain equality", ok, f"max err {worst:.1e}")

    # P4c: necessity, pure outputs with unequal overlaps give strict inequality.
    ok = True; min_gap = np.inf
    for d in [3, 4, 5]:
        lam = gell_mann(d)
        for _ in range(20):
            vecs = [random_pure(d) for _ in range(d)]
            vecs = [np.linalg.eigh(P)[1][:, -1] for P in vecs]
            A, c = bloch_data(projective_mp(d, vecs), lam, d)
            gap = (d - 1) ** 2 - lhs(A, c, d)
            min_gap = min(min_gap, gap); ok &= gap > 1e-6
    check("P4c necessity: random pure outputs (unequal overlaps) are strictly below", ok,
          f"min gap {min_gap:.2e}")

    # P4d: necessity, small perturbation of an equiangular set opens a gap of order eps^2.
    ok = True
    for d in [3, 4]:
        lam = gell_mann(d)
        base = equiangular_real(d, 0.3)
        for eps in (1e-1, 1e-2, 1e-3):
            vecs = []
            for v in base:
                w = v + eps * (rng.normal(size=d) + 1j * rng.normal(size=d))
                vecs.append(w / np.linalg.norm(w))
            A, c = bloch_data(projective_mp(d, vecs), lam, d)
            gap = (d - 1) ** 2 - lhs(A, c, d)
            ok &= gap > 0 and gap < 50 * eps ** 2 * d * d
    check("P4d necessity: perturbing an equiangular set opens a gap of order eps^2", ok)

    # P4e: necessity, mixed outputs with equiangular directions are strictly below.
    ok = True
    for d in [3, 4]:
        lam = gell_mann(d)
        vecs = equiangular_real(d, 0.3)
        effects = [np.outer(np.eye(d)[k], np.eye(d)[k]).astype(complex) for k in range(d)]
        for p in (0.5, 0.1, 0.01):
            outputs = [(1 - p) * np.outer(v, v.conj()) + p * np.eye(d) / d for v in vecs]
            A, c = bloch_data(holevo(effects, outputs), lam, d)
            ok &= (d - 1) ** 2 - lhs(A, c, d) > 0.1 * p
    check("P4e necessity: mixed outputs are strictly below", ok)

    # R1: purity form of the bound, and Theorem 1 itself, on random Holevo channels.
    ok = True; worst = 0.0; viol = 0
    for d in [2, 3, 4, 5]:
        lam = gell_mann(d)
        for _ in range(40):
            k = int(rng.integers(1, 2 * d + 1))
            E = random_povm(d, k)
            S = [random_pure(d) if rng.uniform() < 0.5 else random_state(d) for _ in range(k)]
            Phi = holevo(E, S)
            A, c = bloch_data(Phi, lam, d)
            out = Phi(np.eye(d) / d)
            rhs1 = (d - 1) ** 2 - d * (d - 1) / 2 * (c @ c)
            rhs2 = d * (d - 1) * (1 - np.trace(out @ out).real)
            worst = max(worst, abs(rhs1 - rhs2)); ok &= abs(rhs1 - rhs2) < 1e-10
            if nuc(A) ** 2 > rhs1 + 1e-10:
                viol += 1
    check("R1 (d-1)^2 - d(d-1)/2 |c|^2 = d(d-1)(1 - Tr Phi(1/d)^2) on random Holevo channels", ok,
          f"max err {worst:.1e}")
    check("R2 Theorem 1 holds on the same random Holevo channels", viol == 0, f"violations {viol}")

    # C5: a replacer written with a full-rank two-element POVM still attains equality
    #     (its effects are not rank one), while the same POVM with two distinct pure outputs does not.
    ok = True
    for d in [2, 3, 4]:
        lam = gell_mann(d)
        E1 = random_povm(d, 2)
        sigma = random_pure(d)
        A, c = bloch_data(holevo(E1, [sigma, sigma]), lam, d)
        ok &= abs(lhs(A, c, d) - (d - 1) ** 2) < TOL
        ranks = [np.linalg.matrix_rank(E, tol=1e-8) for E in E1]
        ok &= min(ranks) > 1
        A, c = bloch_data(holevo(E1, [sigma, random_pure(d)]), lam, d)
        ok &= lhs(A, c, d) < (d - 1) ** 2 - 1e-6
    check("C5 full-rank POVM: equality iff the outputs coincide (replacer)", ok)

    # C6: the v1 qubit family is the d = 2 case of Proposition 4 (any two pure outputs).
    ok = True
    lam = gell_mann(2)
    for _ in range(20):
        axis = rng.normal(size=3); axis /= np.linalg.norm(axis)
        sig = [np.array([[0, 1], [1, 0]]), np.array([[0, -1j], [1j, 0]]), np.array([[1, 0], [0, -1]])]
        m = sum(a * s for a, s in zip(axis, sig))
        E = [(np.eye(2) + m) / 2, (np.eye(2) - m) / 2]
        S = [random_pure(2), random_pure(2)]
        A, c = bloch_data(holevo(E, S), lam, 2)
        ok &= abs(lhs(A, c, 2) - 1) < TOL
    check("C6 d = 2: projective measurement along any axis with any two pure outputs attains equality", ok)


    # E1: nuclear-norm additivity lemma: additive iff the normalised Gram matrices agree.
    ok = True
    for trial in range(20):
        n, kk = int(rng.integers(3, 9)), int(rng.integers(2, 6))
        m = n + int(rng.integers(0, 4))
        y = [rng.normal(size=n) for _ in range(kk)]
        u = rng.uniform(0.2, 2.0, size=kk)
        O, _ = np.linalg.qr(rng.normal(size=(m, n)))      # isometry R^n -> R^m (orthonormal columns)
        x_iso = [O @ v for v in y]                           # same Gram
        x_rnd = [rng.normal(size=m) for _ in range(kk)]      # different Gram
        for x, expect in ((x_iso, True), (x_rnd, False)):
            M = sum(uk * np.outer(xk, yk) for uk, xk, yk in zip(u, x, y))
            add = abs(nuc(M) - sum(uk * np.linalg.norm(xk) * np.linalg.norm(yk) for uk, xk, yk in zip(u, x, y)))
            ok &= (add < 1e-10) if expect else (add > 1e-6)
    check("E1 nuclear-norm additivity iff equal normalised Gram matrices (random vectors)", ok)

    # E2: condition (7) is zero exactly on equality channels: re-preparation of random POVMs (yes),
    #     the same POVMs with random pure outputs (no), with the gap of Theorem 1 agreeing.
    ok = True; worst = 0.0
    for d in [2, 3, 4, 5]:
        lam = gell_mann(d)
        for n in (d + 1, 2 * d + 1):
            e, al = random_rank1_povm(d, n)
            U, _ = np.linalg.qr(rng.normal(size=(d, d)) + 1j * rng.normal(size=(d, d)))
            for psi in ([U @ v for v in e], [v.conj() for v in e]):
                A, c = bloch_data(mp_channel(d, e, al, psi), lam, d)
                r7, ra, P = condition7_residual(d, e, al, psi)
                err = max(abs((d - 1) ** 2 - lhs(A, c, d)), r7, ra, abs(P - 1 / d), float(c @ c), abs(nuc(A) - (d - 1)))
                worst = max(worst, err); ok &= err < 1e-9
            psi = [np.linalg.eigh(random_pure(d))[1][:, -1] for _ in range(n)]
            A, c = bloch_data(mp_channel(d, e, al, psi), lam, d)
            r7, ra, P = condition7_residual(d, e, al, psi)
            ok &= (d - 1) ** 2 - lhs(A, c, d) > 1e-6 and r7 > 1e-6
    check("E2 re-preparation of random rank-one POVMs (n = d+1, 2d+1): equality, c = 0, ||A||_* = d-1; random outputs strict",
          ok, f"max err {worst:.1e}")

    # E3: d = 2 trine with a cone of outputs: equality for every polar angle, |c|^2 = cos^2 theta, ||A||_*^2 = sin^2 theta.
    ok = True; worst = 0.0
    lam = gell_mann(2)
    trine = [bloch_vec(np.pi / 2, 2 * np.pi * k / 3) for k in range(3)]
    for th in (0.0, 0.3, 1.0, 1.4, np.pi / 2, 2.2):
        psi = [bloch_vec(th, 2 * np.pi * k / 3 + 0.7) for k in range(3)]
        A, c = bloch_data(mp_channel(2, trine, [2 / 3] * 3, psi), lam, 2)
        r7, ra, P = condition7_residual(2, trine, [2 / 3] * 3, psi)
        err = max(abs(1 - lhs(A, c, 2)), r7, ra, abs(c @ c - np.cos(th) ** 2), abs(nuc(A) ** 2 - np.sin(th) ** 2),
                  abs(nuc(A) ** 2 - 2 * (1 - P)))
        worst = max(worst, err); ok &= err < 1e-9
    check("E3 trine + cone of outputs: equality for every theta, |c|^2 = cos^2 theta", ok, f"max err {worst:.1e}")

    # E4: trine with unequal azimuths, and the tetrahedral POVM with four outputs on a cone: strictly below.
    ok = True
    psi = [bloch_vec(1.0, a) for a in (0.0, 2.0, 4.6)]
    A, c = bloch_data(mp_channel(2, trine, [2 / 3] * 3, psi), lam, 2)
    ok &= 1 - lhs(A, c, 2) > 1e-4
    sic = [bloch_vec(0, 0)] + [bloch_vec(np.arccos(-1 / 3), 2 * np.pi * k / 3) for k in range(3)]
    assert np.allclose(sum(rank1_povm(2, sic, [0.5] * 4)), np.eye(2))
    for th in (0.5, 1.0, 1.5, np.arccos(-1 / 3)):
        psi = [bloch_vec(th, 2 * np.pi * k / 4) for k in range(4)]
        A, c = bloch_data(mp_channel(2, sic, [0.5] * 4, psi), lam, 2)
        ok &= 1 - lhs(A, c, 2) > 1e-4
    U, _ = np.linalg.qr(rng.normal(size=(2, 2)) + 1j * rng.normal(size=(2, 2)))
    A, c = bloch_data(mp_channel(2, sic, [0.5] * 4, [U @ v for v in sic]), lam, 2)
    ok &= abs(1 - lhs(A, c, 2)) < 1e-10
    check("E4 trine with unequal azimuths and tetrahedral POVM with non-SIC outputs are strict; rotated SIC attains equality", ok)

    # E5: with (7) imposed, P_k = P follows (checked on the E2/E3 equality channels above through ra); the values
    #     ||A||_*^2 = d(d-1)(1-P) and d(d-1)/2 |c|^2 = (d-1)(dP-1) on the projective family (P = (1+(d-1)q)/d).
    ok = True; worst = 0.0
    for d in [3, 4, 5]:
        lam = gell_mann(d)
        for q in (0.2, 0.7):
            vecs = equiangular_real(d, q)
            A, c = bloch_data(projective_mp(d, vecs), lam, d)
            P = (1 + (d - 1) * q) / d
            err = max(abs(nuc(A) ** 2 - d * (d - 1) * (1 - P)), abs(d * (d - 1) / 2 * (c @ c) - (d - 1) * (d * P - 1)))
            worst = max(worst, err); ok &= err < 1e-9
    check("E5 Theorem 5 values on the projective family", ok, f"max err {worst:.1e}")

    n_fail = sum(1 for _, ok, _ in RESULTS if not ok)
    print(f"\n{len(RESULTS) - n_fail} checks passed, {n_fail} failed")
    return n_fail


if __name__ == "__main__":
    sys.exit(1 if main() else 0)


==> anc/verify_lemma2.py <==
"""
Lemma 2:  Phi entanglement-breaking  =>  ||A||_*^2 + |c|^2 <= 1   (qubit channels).

Channels are generated directly in Holevo form from a POVM and output states,
so entanglement breaking holds BY CONSTRUCTION -- no separability test needed.
Each of the four steps of the proof is checked independently.
"""
import numpy as np

rng = np.random.default_rng(20260818)
nuc = lambda M: np.linalg.svd(M, compute_uv=False).sum()

X = np.array([[0, 1], [1, 0]], complex)
Y = np.array([[0, -1j], [1j, 0]])
Z = np.diag([1, -1]).astype(complex)
SG = [X, Y, Z]


def random_holevo(K):
    """Random EB qubit channel: Phi(rho) = sum_k Tr[E_k rho] sigma_k."""
    Ms = []
    for _ in range(K):
        M = rng.normal(size=(2, 2)) + 1j*rng.normal(size=(2, 2))
        Ms.append(M.conj().T @ M)
    S = sum(Ms)
    Si = np.linalg.inv(np.linalg.cholesky(S))
    E = [Si @ M @ Si.conj().T for M in Ms]            # POVM: sum_k E_k = 1
    s = []
    for _ in range(K):
        v = rng.normal(size=3); v /= np.linalg.norm(v); v *= rng.uniform(0, 1)
        s.append(v)                                    # output Bloch vectors, |s|<=1
    alpha = np.array([np.real(np.trace(e)) for e in E])
    f = np.array([[np.real(np.trace(SG[i] @ e)) for i in range(3)] for e in E])
    A = 0.5 * sum(np.outer(s[k], f[k]) for k in range(K))
    c = 0.5 * sum(alpha[k] * s[k] for k in range(K))
    return A, c, alpha, f, np.array(s)


def main():
    print("=" * 74)
    print("LEMMA 2 on random Holevo-form EB channels")
    print("=" * 74)
    viol = fails = outside = 0
    worst = 0.0
    N = 6000
    for _ in range(N):
        K = rng.integers(2, 7)
        A, c, alpha, f, s = random_holevo(K)
        assert abs(alpha.sum() - 2) < 1e-9
        assert np.abs(f.sum(axis=0)).max() < 1e-9          # sum_k f_k = 0
        u = alpha / 2
        g = np.array([f[k]/alpha[k] if alpha[k] > 1e-14 else 0*f[k] for k in range(K)])

        val = nuc(A)**2 + np.linalg.norm(c)**2
        worst = max(worst, val)
        if val > 1 + 1e-9:
            viol += 1

        # --- the four steps of the proof, checked independently ---
        recentred = sum(u[k]*np.outer(s[k]-c, g[k]) for k in range(K))
        ok1 = np.abs(A - recentred).max() < 1e-9                       # recentring
        ok2 = nuc(A) <= sum(u[k]*np.linalg.norm(s[k]-c)*np.linalg.norm(g[k])
                            for k in range(K)) + 1e-9                  # rank-1 triangle
        lhs = sum(u[k]*np.linalg.norm(s[k]-c) for k in range(K))
        var = sum(u[k]*np.linalg.norm(s[k]-c)**2 for k in range(K))
        ok3 = lhs <= np.sqrt(var) + 1e-9                               # Cauchy-Schwarz
        ok4 = abs(var - (sum(u[k]*np.linalg.norm(s[k])**2 for k in range(K))
                         - np.linalg.norm(c)**2)) < 1e-9               # variance identity
        if not (ok1 and ok2 and ok3 and ok4):
            fails += 1
        if nuc(A) + np.linalg.norm(c) > 1 + 1e-9:
            outside += 1

    print(f"  channels tested                       : {N}")
    print(f"  violations of ||A||_*^2+|c|^2 <= 1    : {viol}")
    print(f"  max observed value                    : {worst:.10f}")
    print(f"  proof-step failures                   : {fails}")
    print(f"  outside Lami-Giovannetti sufficient   : {outside}")

    print()
    print("=" * 74)
    print("SHARPNESS: projective POVM + pure outputs must give EQUALITY")
    print("=" * 74)
    dev = 0.0
    for _ in range(2000):
        m = rng.normal(size=3); m /= np.linalg.norm(m)
        s1 = rng.normal(size=3); s1 /= np.linalg.norm(s1)
        s2 = rng.normal(size=3); s2 /= np.linalg.norm(s2)
        A = 0.5*(np.outer(s1, m) - np.outer(s2, m))
        c = 0.5*(s1 + s2)
        dev = max(dev, abs(nuc(A)**2 + np.linalg.norm(c)**2 - 1))
    print(f"  max |value - 1| over 2000 trials      : {dev:.3e}")

    print()
    print("=" * 74)
    print("AMPLITUDE DAMPING (EB only at alpha = 0)")
    print("=" * 74)
    for a in (0.0, 0.1, 0.3, 0.5, 0.8, 1.0):
        A = np.diag([a, a, a*a]); c = np.array([0, 0, 1 - a*a])
        v = nuc(A)**2 + np.linalg.norm(c)**2
        print(f"  alpha={a:.1f}   ||A||_*^2+|c|^2 = {v:.6f}"
              f"   {'admissible' if v <= 1+1e-12 else 'excluded (correct)'}")


if __name__ == "__main__":
    main()


==> anc/verify_lemma2_highdim.py <==
"""
Theorem 1 (all dimensions):
    Phi entanglement-breaking on M_d  =>  ||A||_*^2 + (d(d-1)/2)|c|^2 <= (d-1)^2

Channels are built directly in Holevo form from a POVM and output states, so EB
holds by construction.  Sharpness is exhibited by the completely dephasing channel.
"""
import numpy as np

rng = np.random.default_rng(31337)
nuc = lambda M: np.linalg.svd(M, compute_uv=False).sum()


def gellmann(d):
    """Hermitian traceless basis with Tr[L_i L_j] = 2 delta_ij."""
    L = []
    for j in range(d):
        for k in range(j+1, d):
            S = np.zeros((d, d), complex); S[j, k] = 1; S[k, j] = 1; L.append(S)
            A = np.zeros((d, d), complex); A[j, k] = -1j; A[k, j] = 1j; L.append(A)
    for l in range(1, d):
        D = np.zeros((d, d), complex)
        for j in range(l):
            D[j, j] = 1
        D[l, l] = -l
        L.append(np.sqrt(2/(l*(l+1)))*D)
    return L


def bloch_data(E, sig, L, d):
    """(A, c) from Holevo data:  A = 1/2 sum s_k f_k^T,  c = sum (alpha_k/d) s_k."""
    n = len(L)
    alpha = np.array([np.real(np.trace(e)) for e in E])
    f = np.array([[np.real(np.trace(L[i] @ e)) for i in range(n)] for e in E])
    s = np.array([[np.real(np.trace(L[i] @ r)) for i in range(n)] for r in sig])
    A = 0.5*sum(np.outer(s[k], f[k]) for k in range(len(E)))
    c = sum((alpha[k]/d)*s[k] for k in range(len(E)))
    return A, c, alpha, f, s


def random_EB(d, K, pure_out=False, proj=False):
    L = gellmann(d)
    if proj:
        Q, _ = np.linalg.qr(rng.normal(size=(d, d)) + 1j*rng.normal(size=(d, d)))
        E = [np.outer(Q[:, j], Q[:, j].conj()) for j in range(d)]
    else:
        Ms = []
        for _ in range(K):
            X = rng.normal(size=(d, d)) + 1j*rng.normal(size=(d, d))
            Ms.append(X.conj().T @ X)
        S = sum(Ms); Si = np.linalg.inv(np.linalg.cholesky(S))
        E = [Si @ M @ Si.conj().T for M in Ms]
    sig = []
    for _ in range(len(E)):
        if pure_out:
            v = rng.normal(size=d) + 1j*rng.normal(size=d); v /= np.linalg.norm(v)
            sig.append(np.outer(v, v.conj()))
        else:
            X = rng.normal(size=(d, d)) + 1j*rng.normal(size=(d, d))
            R = X.conj().T @ X; sig.append(R/np.trace(R))
    return bloch_data(E, sig, L, d)


def main():
    print("=" * 76)
    print("THEOREM 1:  ||A||_*^2 + (d(d-1)/2)|c|^2 <= (d-1)^2")
    print("=" * 76)
    print(f"{'d':>3}{'trials':>9}{'violations':>12}{'max LHS':>14}{'bound':>9}{'ratio':>9}")
    for d in (2, 3, 4, 5):
        worst = 0.0; viol = 0; N = 0
        for _ in range(700 if d < 5 else 300):
            for kw in ({}, {'pure_out': True}, {'proj': True, 'pure_out': True}):
                A, c, alpha, f, s = random_EB(d, int(rng.integers(2, 6)), **kw)
                assert abs(alpha.sum() - d) < 1e-8          # sum alpha_k = d
                assert np.abs(f.sum(axis=0)).max() < 1e-8   # sum f_k = 0
                lhs = nuc(A)**2 + (d*(d-1)/2)*np.linalg.norm(c)**2
                worst = max(worst, lhs); N += 1
                if lhs > (d-1)**2 + 1e-8:
                    viol += 1
        print(f"{d:>3}{N:>9}{viol:>12}{worst:>14.6f}{(d-1)**2:>9}{worst/(d-1)**2:>9.4f}")

    print()
    print("=" * 76)
    print("SHARPNESS: completely dephasing channel attains the bound in every d")
    print("=" * 76)
    print(f"{'d':>3}{'||A||_*':>12}{'expected d-1':>15}{'|c|':>10}{'equality':>11}")
    for d in range(2, 9):
        L = gellmann(d)
        E = []
        for j in range(d):
            P = np.zeros((d, d), complex); P[j, j] = 1; E.append(P)
        A, c, alpha, f, s = bloch_data(E, E, L, d)
        lhs = nuc(A)**2 + (d*(d-1)/2)*np.linalg.norm(c)**2
        print(f"{d:>3}{nuc(A):>12.8f}{d-1:>15}{np.linalg.norm(c):>10.1e}"
              f"{str(abs(lhs-(d-1)**2) < 1e-9):>11}")


if __name__ == "__main__":
    main()

